Neural option pricing for rough Bergomi model

The rough Bergomi (rBergomi) model can accurately describe the historical and implied volatilities, and has gained much attention in the past few years. However, there are many hidden unknown parameters or even functions in the model. In this work, we investigate the potential of learning the forward variance curve in the rBergomi model using a neural SDE. To construct an efficient solver for the neural SDE, we propose a novel numerical scheme for simulating the volatility process using the modified summation of exponentials. Using the Wasserstein 1-distance to define the loss function, we show that the learned forward variance curve is capable of calibrating the price process of the underlying asset and the price of the European-style options simultaneously. Several numerical tests are provided to demonstrate its performance.

==> my_figs/Learningcurve/learning.m <==
loss_hist = fscanf(fopen('train_loss_history.txt', "r"), "%f");
err_hist = fscanf(fopen('max_error_history.txt', "r"), "%f");
N = 1:1:39820;

loglog(N, loss_hist, N, err_hist);
%legend("Wasserstein-1 distance at T", "Max option price error");
savefig("Learning_curve.fig")
%saveas(gcf, "Learning curve", 'epsc');
